Measuring NUMA effects with the STREAM benchmark

Modern high-end machines feature multiple processor packages, each of which contains multiple independent cores and integrated memory controllers connected directly to dedicated physical RAM. These packages are connected via a shared bus, creating a system with a heterogeneous memory hierarchy. Since this shared bus has less bandwidth than the sum of the links to memory, aggregate memory bandwidth is higher when parallel threads all access memory local to their processor package than when they access memory attached to a remote package. But, the impact of this heterogeneous memory architecture is not easily understood from vendor benchmarks. Even where these measurements are available, they provide only best-case memory throughput. This work presents a series of modifications to the well-known STREAM benchmark to measure the effects of NUMA on both a 48-core AMD Opteron machine and a 32-core Intel Xeon machine.

==> code/run-stream.sh <==
#!/bin/bash

for i in 1 2 4 8 12 24 36 48
do
  gcc -O2 -std=c99 -lpthread -lnuma -L ../numactl-2.0.7-rc2 -DNUM_THREADS=$i -DMEM_OFF=0 stream-pthreads.c
  echo "No off $i"
  ./a.out > NO_OFF_$i
done


for i in 1 2 4 8 12 24 36 48
do
  gcc -O2 -std=c99 -lpthread -lnuma -L ../numactl-2.0.7-rc2 -DNUM_THREADS=$i -DMEM_OFF=1 stream-pthreads.c
  echo "Off $i"
  ./a.out > OFF_$i
done

for i in 1 2 4 8 12 24 36 48
do
  gcc -O2 -std=c99 -lpthread -lnuma -L ../numactl-2.0.7-rc2 -DNUM_THREADS=$i -DMEM_OFF=0 -DSTRIDE=1 stream-pthreads.c
  echo "No off $i"
  ./a.out > NO_OFF_NO_STRIDE_$i
done


for i in 1 2 4 8 12 24 36 48
do
  gcc -O2 -std=c99 -lpthread -lnuma -L ../numactl-2.0.7-rc2 -DNUM_THREADS=$i -DMEM_OFF=1 -DSTRIDE=1 stream-pthreads.c
  echo "Off $i"
  ./a.out > OFF_NO_STRIDE_$i
done

==> code/stream-pthreads.c <==
/*-----------------------------------------------------------------------*/
/* Program: Stream                                                       */
/* Revision: $Id: stream.c,v 5.9 2009/04/11 16:35:00 mccalpin Exp $ */
/* Original code developed by John D. McCalpin                           */
/* Programmers: John D. McCalpin                                         */
/*              Joe R. Zagar                                             */
/*                                                                       */
/* This program measures memory transfer rates in MB/s for simple        */
/* computational kernels coded in C.                                     */
/*-----------------------------------------------------------------------*/
/* Copyright 1991-2005: John D. McCalpin                                 */
/*-----------------------------------------------------------------------*/
/* License:                                                              */
/*  1. You are free to use this program and/or to redistribute           */
/*     this program.                                                     */
/*  2. You are free to modify this program for your own use,             */
/*     including commercial use, subject to the publication              */
/*     restrictions in item 3.                                           */
/*  3. You are free to publish results obtained from running this        */
/*     program, or from works that you derive from this program,         */
/*     with the following limitations:                                   */
/*     3a. In order to be referred to as "STREAM benchmark results",     */
/*         published results must be in conformance to the STREAM        */
/*         Run Rules, (briefly reviewed below) published at              */
/*         http://www.cs.virginia.edu/stream/ref.html                    */
/*         and incorporated herein by reference.                         */
/*         As the copyright holder, John McCalpin retains the            */
/*         right to determine conformity with the Run Rules.             */
/*     3b. Results based on modified source code or on runs not in       */
/*         accordance with the STREAM Run Rules must be clearly          */
/*         labelled whenever they are published.  Examples of            */
/*         proper labelling include:                                     */
/*         "tuned STREAM benchmark results"                              */
/*         "based on a variant of the STREAM benchmark code"             */
/*         Other comparable, clear and reasonable labelling is           */
/*         acceptable.                                                   */
/*     3c. Submission of results to the STREAM benchmark web site        */
/*         is encouraged, but not required.                              */
/*  4. Use of this program or creation of derived works based on this    */
/*     program constitutes acceptance of these licensing restrictions.   */
/*  5. Absolutely no warranty is expressed or implied.                   */
/*-----------------------------------------------------------------------*/
#define _GNU_SOURCE

# include <stdio.h>
# include <math.h>
# include <float.h>
# include <limits.h>
# include <sys/time.h>
# include <malloc.h>
# include <pthread.h>
#include "../numactl-2.0.7-rc2/numa.h"

/* INSTRUCTIONS:
 *
 *	1) Stream requires a good bit of memory to run.  Adjust the
 *          value of 'N' (below) to give a 'timing calibration' of 
 *          at least 20 clock-ticks.  This will provide rate estimates
 *          that should be good to about 5% precision.
 */

#ifndef NUM_THREADS
#define NUM_THREADS 48
#endif

#ifndef MEM_OFF
#define MEM_OFF 0
#endif

#ifndef STRIDE
#define STRIDE (64/sizeof(double))
#endif


/*
node   0   1   2   3   4   5   6   7 
0:  10  16  16  22  16  22  16  22 
1:  16  10  16  22  22  16  22  16 
2:  16  16  10  16  16  16  16  22 
3:  22  22  16  10  16  16  22  16 
4:  16  22  16  16  10  16  16  16 
5:  22  16  16  16  16  10  22  22 
6:  16  22  16  22  16  22  10  16 
7:  22  16  22  16  16  22  16  10 
*/

#ifndef N
/* #   define N	16000000 */
#   define N	4800000
#endif
#ifndef NTIMES
#   define NTIMES	10
#endif
#define REPEAT (5*STRIDE)
#ifndef OFFSET
#   define OFFSET	0
#endif

/*
 *	3) Compile the code with full optimization.  Many compilers
 *	   generate unreasonably bad code before the optimizer tightens
 *	   things up.  If the results are unreasonably good, on the
 *	   other hand, the optimizer might be too smart for me!
 *
 *         Try compiling with:
 *               cc -O stream_omp.c -o stream_omp
 *
 *         This is known to work on Cray, SGI, IBM, and Sun machines.
 *
 *
 *	4) Mail the results to mccalpin@cs.virginia.edu
 *	   Be sure to include:
 *		a) computer hardware model number and software revision
 *		b) the compiler flags
 *		c) all of the output from the test case.
 * Thanks!
 *
 */

# define HLINE "-------------------------------------------------------------\n"

# ifndef MIN
# define MIN(x,y) ((x)<(y)?(x):(y))
# endif
# ifndef MAX
# define MAX(x,y) ((x)>(y)?(x):(y))
# endif

static double	**a, **b, **c;

static double	avgtime[5] = {0}, maxtime[5] = {0},
    mintime[5] = {FLT_MAX,FLT_MAX,FLT_MAX,FLT_MAX,FLT_MAX};

static char	*label[5] = {"Read:      ","Copy:      ", "Scale:     ",
    "Add:       ", "Triad:     "};

static double	bytes[5] = {
    1 * sizeof(double) * N * NUM_THREADS * REPEAT / STRIDE,
    2 * sizeof(double) * N * NUM_THREADS * REPEAT / STRIDE,
    2 * sizeof(double) * N * NUM_THREADS * REPEAT / STRIDE,
    3 * sizeof(double) * N * NUM_THREADS * REPEAT / STRIDE,
    3 * sizeof(double) * N * NUM_THREADS * REPEAT / STRIDE
    };

extern double mysecond();
extern void checkSTREAMresults();

typedef struct Arg_T  {
    int proc;
    int allocNode;
} arg_t;

double results[NUM_THREADS];
    
void *readProc(void *arg) {
    arg_t *pArg = (arg_t*)arg;
    int me = pArg->proc;
    if (numa_run_on_node (me) == -1) {
        printf("unable to set affinity to processor %d\n", me);
    }

    double *a2 = a[me];
    double total = 0.0;

    for (int i = 0; i < REPEAT; i++) {
        for (int j = 0; j < N; j+=STRIDE) {
            total += a2[j];
        }
    }

    /* This construct is just to prevent the compiler from
       eliminating the reads */
    results[me] = total;
    return NULL;
}

void *copyProc(void *arg) {
    arg_t *pArg = (arg_t*)arg;
    int me = pArg->proc;
    if (numa_run_on_node (me) == -1) {
        printf("unable to set affinity to processor %d\n", me);
    }

    double *a2 = a[me];
    double *c2 = c[me];

    for (int i = 0; i < REPEAT; i++) {
        for (int j = 0; j < N; j+=STRIDE) {
            c2[j] = a2[j];
        }
    }
    return NULL;
}

void *scaleProc(void *arg) {
    arg_t *pArg = (arg_t*)arg;
    int me = pArg->proc;
    if (numa_run_on_node (me) == -1) {
        printf("unable to set affinity to processor %d\n", me);
    }

    double *b2 = b[me];
    double *c2 = c[me];

    for (int i = 0; i < REPEAT; i++) {
        for (int j = 0; j < N; j+=STRIDE) {
            b2[j] = 3.0*c2[j];
        }
    }
}

void *addProc(void *arg) {
    arg_t *pArg = (arg_t*)arg;
    int me = pArg->proc;
    if (numa_run_on_node (me) == -1) {
        printf("unable to set affinity to processor %d\n", me);
    }

    double *a2 = a[me];
    double *b2 = b[me];
    double *c2 = c[me];

    for (int i = 0; i < REPEAT; i++) {
        for (int j = 0; j < N; j+=STRIDE) {
            c2[j] = a2[j]+b2[j];
        }
    }
    return NULL;
}

void *triadProc(void *arg) {
    arg_t *pArg = (arg_t*)arg;
    int me = pArg->proc;
    if (numa_run_on_node (me) == -1) {
        printf("unable to set affinity to processor %d\n", me);
    }

    double *a2 = a[me];
    double *b2 = b[me];
    double *c2 = c[me];

    for (int i = 0; i < REPEAT; i++) {
        for (int j = 0; j < N; j+=STRIDE) {
            a2[j] = b2[j]+3.0*c2[j];
        }
    }
    return NULL;
}

int
main(int argc, char *argv[])
    {
    int			quantum, checktick();
    int			BytesPerWord;
    register int	j, k;
    double		t, times[5][NTIMES];

    /* --- SETUP --- determine precision and check timing --- */

    printf(HLINE);
    printf("STREAM version $Revision: 5.9 $\n");
    printf(HLINE);
    BytesPerWord = sizeof(double);
    printf("This system uses %d bytes per DOUBLE PRECISION word.\n",
	BytesPerWord);

    printf(HLINE);
#ifdef NO_LONG_LONG
    printf("Array size = %d, Offset = %d\n" , N, OFFSET);
#else
    printf("Array size = %llu, Offset = %d\n", (unsigned long long) N, OFFSET);
#endif

    printf("Total memory required = %.1f MB.\n",
	(3.0 * BytesPerWord) * ( (double) N / 1048576.0) * NUM_THREADS);
    printf("Each test is run %d times, but only\n", NTIMES);
    printf("the *best* time for each is used.\n");

    printf(HLINE);
    printf ("Number of Threads requested = %i\n", NUM_THREADS);

    printf(HLINE);

    if (numa_available() < 0) {
        printf ("System does not support NUMA.\n");
        exit (1);
    }

    int num_nodes = numa_max_node();
    printf ("Number of available nodes = %i\n", num_nodes);

    pthread_t* threads=(pthread_t *)malloc(NUM_THREADS*sizeof(pthread_t));
    pthread_attr_t pthread_custom_attr;
    pthread_attr_init(&pthread_custom_attr);
    
    arg_t *p=(arg_t*)malloc(sizeof(arg_t)*NUM_THREADS);
    for (int i=0; i<NUM_THREADS; i++)
    {
        p[i].proc=i%num_nodes;
        p[i].allocNode = ((i+MEM_OFF)%num_nodes);
    }
    
    /* Allocate memory for the threads */
    a = (double**)malloc(sizeof(double*)*NUM_THREADS);
    b = (double**)malloc(sizeof(double*)*NUM_THREADS);
    c = (double**)malloc(sizeof(double*)*NUM_THREADS);

    for (int i = 0; i < NUM_THREADS; i++) {
        a[i] = numa_alloc_onnode(sizeof(double)*N, p[i].allocNode);
        b[i] = numa_alloc_onnode(sizeof(double)*N, p[i].allocNode);
        c[i] = numa_alloc_onnode(sizeof(double)*N, p[i].allocNode);
        if ((a[i] == NULL) || (b[i] == NULL) || (c[i] == NULL)) {
            printf ("Failed to allocate %d bytes on node %d\n", (int)sizeof(double)*N, p[i].allocNode);
            exit (-1);
        }

        for (int j = 0; j < N; j++) {
            a[i][j] = 1.0;
            b[i][j] = 2.0;
            c[i][j] = 0.0;
        }
    }

    printf(HLINE);

    if  ( (quantum = checktick()) >= 1) 
	printf("Your clock granularity/precision appears to be "
	    "%d microseconds.\n", quantum);
    else {
	printf("Your clock granularity appears to be "
	    "less than one microsecond.\n");
	quantum = 1;
    }

    printf(HLINE);
    
    /*	--- MAIN LOOP --- repeat test cases NTIMES times --- */
    for (k=0; k<NTIMES; k++)
	{
        /* READ */
        times[0][k] = mysecond();
        for (int i=0; i<NUM_THREADS; i++)
        {
            pthread_create(&threads[i], &pthread_custom_attr, readProc, (void *)(p+i));
        }
        for (int i=0; i<NUM_THREADS; i++)
        {
            pthread_join(threads[i], NULL);
        }
        times[0][k] = mysecond() - times[0][k];

        printf (".");
        /* COPY */
        times[1][k] = mysecond();
        for (int i=0; i<NUM_THREADS; i++)
        {
            pthread_create(&threads[i], &pthread_custom_attr, copyProc, (void *)(p+i));
        }
        for (int i=0; i<NUM_THREADS; i++)
        {
            pthread_join(threads[i], NULL);
        }
        times[1][k] = mysecond() - times[1][k];

        /* SCALE */
        times[2][k] = mysecond();
        for (int i=0; i<NUM_THREADS; i++)
        {
            pthread_create(&threads[i], &pthread_custom_attr, scaleProc, (void *)(p+i));
        }
        for (int i=0; i<NUM_THREADS; i++)
        {
            pthread_join(threads[i], NULL);
        }
        times[2][k] = mysecond() - times[2][k];

        /* ADD */
        times[3][k] = mysecond();
        for (int i=0; i<NUM_THREADS; i++)
        {
            pthread_create(&threads[i], &pthread_custom_attr, addProc, (void *)(p+i));
        }
        for (int i=0; i<NUM_THREADS; i++)
        {
            pthread_join(threads[i], NULL);
        }
        times[3][k] = mysecond() - times[3][k];

        /* TRIAD */
        times[4][k] = mysecond();
        for (int i=0; i<NUM_THREADS; i++)
        {
            pthread_create(&threads[i], &pthread_custom_attr, triadProc, (void *)(p+i));
        }
        for (int i=0; i<NUM_THREADS; i++)
        {
            pthread_join(threads[i], NULL);
        }
        times[4][k] = mysecond() - times[4][k];
    }
    printf ("\n");


    
    /*	--- SUMMARY --- */

    for (k=1; k<NTIMES; k++) /* note -- skip first iteration */
	{
	for (j=0; j<5; j++)
	    {
	    avgtime[j] = avgtime[j] + times[j][k];
	    mintime[j] = MIN(mintime[j], times[j][k]);
	    maxtime[j] = MAX(maxtime[j], times[j][k]);
	    }
	}
    
    printf("Function      Rate (MB/s)   Latency(ns)   Avg time     Min time     Max time\n");
    for (j=0; j<5; j++) {
	avgtime[j] = avgtime[j]/(double)(NTIMES-1);

	printf("%s%11.4f  %11.4f  %11.4f  %11.4f  %11.4f\n", label[j],
	       1.0E-06 * bytes[j]/avgtime[j],
           (avgtime[j]/(bytes[j]/(sizeof(double)*NUM_THREADS)))*1.0E9,
	       avgtime[j],
	       mintime[j],
	       maxtime[j]);
    }
    printf(HLINE);

    return 0;
}

# define	M	20

int
checktick()
    {
    int		i, minDelta, Delta;
    double	t1, t2, timesfound[M];

/*  Collect a sequence of M unique time values from the system. */

    for (i = 0; i < M; i++) {
	t1 = mysecond();
	while( ((t2=mysecond()) - t1) < 1.0E-6 )
	    ;
	timesfound[i] = t1 = t2;
	}

/*
 * Determine the minimum difference between these M values.
 * This result will be our estimate (in microseconds) for the
 * clock granularity.
 */

    minDelta = 1000000;
    for (i = 1; i < M; i++) {
	Delta = (int)( 1.0E6 * (timesfound[i]-timesfound[i-1]));
	minDelta = MIN(minDelta, MAX(Delta,0));
	}

   return(minDelta);
    }



/* A gettimeofday routine to give access to the wall
   clock timer on most UNIX-like systems.  */

#include <sys/time.h>

double mysecond()
{
        struct timeval tp;
        int i;

        i = gettimeofday(&tp,NULL);
        return ( (double) tp.tv_sec + (double) tp.tv_usec * 1.e-6 );
}


==> data/plot_bandwidth.r <==
# Read car and truck values from tab-delimited autos.dat
bandwidth_data <- read.csv("bandwidth")
                                           
# Define colors to be used for cars, trucks, suvs
plot_colors <- c("blue", "red", "forestgreen", "black")

# Start PDF device driver to save output to figure.pdf
pdf(file="bandwidth.pdf", height=3.5, width=5)
                                                
# Trim off excess margin space (bottom, left, top, right)
par(mar=c(4.2, 3.8, 0.2, 0.2))
                         
# Graph autos using a y axis that uses the full range of value
# in autos_data. Label axes with smaller font and use larger 
# line widths.
plot(bandwidth_data[,c(1,3)], type="l", col=plot_colors[1],
   ylim=c(1,60000), axes=F, ann=T, xlab="Threads",
   ylab="Bandwidth (MB/s)", cex.lab=0.8, lwd=2)

#axis(1, labels=c("1", "2", "4", "8", "12", "24", "36", "48"),
#   at=axTicks(1))
axis(1, labels=bandwidth_data[,1],
   at=bandwidth_data[,1])

# Plot y axis with smaller horizontal labels 
axis(2, las=1, cex.axis=0.8)

# Create box around plot
box()

# Graph trucks with thicker red dashed line
lines(bandwidth_data[,c(1,5)], type="l", lty=2, lwd=2, 
  col=plot_colors[2])

# Graph suvs with thicker green dotted line
lines(bandwidth_data[,c(1,2)], type="l", lty=3, lwd=2, 
  col=plot_colors[3])

lines(bandwidth_data[,c(1,4)], type="l", lty=4, lwd=2, 
  col=plot_colors[4])

# Create a legend in the top-left corner that is slightly  
# smaller and has no border
legend("topleft", c("Unstrided", "Unstrided+non-NUMA", "Strided", "Strided+non-NUMA"), cex=0.8, col=plot_colors, 
   lty=1:4, lwd=2, bty="n");
  
# Turn off device driver (to flush output to PDF)
dev.off()

# Restore default margins
par(mar=c(5, 4, 4, 2) + 0.1)


==> data/plot_bandwidth_by_node_amd.r <==
# Read car and truck values from tab-delimited autos.dat
bandwidth_data <- read.csv("bandwidth")
num_nodes <- c(1,2,4,8,8,8,8,8,8)
                                           
# Define colors to be used for cars, trucks, suvs
plot_colors <- c("blue", "red", "forestgreen", "black")

# Start PDF device driver to save output to figure.pdf
pdf(file="bandwidth_by_node.pdf", height=3.5, width=5)
                                                
# Trim off excess margin space (bottom, left, top, right)
par(mar=c(4.2, 3.8, 0.2, 0.2))
                         
# Graph autos using a y axis that uses the full range of value
# in autos_data. Label axes with smaller font and use larger 
# line widths.
plot(cbind(bandwidth_data[,1],bandwidth_data[,2]/num_nodes), type="l", col=plot_colors[1],
   ylim=c(0,max(bandwidth_data[,2]/num_nodes)), axes=F, ann=T, xlab="Threads",
   ylab="Bandwidth per node (MB/s)", cex.lab=0.8, lwd=2)

#axis(1, labels=c("1", "2", "4", "8", "12", "24", "36", "48"),
#   at=axTicks(1))
axis(1, labels=bandwidth_data[,1],
   at=bandwidth_data[,1])

# Plot y axis with smaller horizontal labels 
axis(2, las=1, cex.axis=0.8)

# Create box around plot
box()

# Graph trucks with thicker red dashed line
#lines(cbind(bandwidth_data[,1],bandwidth_data[,3]/bandwidth_data[,1]), type="l", lty=2, lwd=2, 
#  col=plot_colors[2])

# Graph suvs with thicker green dotted line
lines(cbind(bandwidth_data[,1],bandwidth_data[,4]/num_nodes), type="l", lty=2, lwd=2, 
  col=plot_colors[3])

#lines(cbind(bandwidth_data[,1],bandwidth_data[,5]/bandwidth_data[,1]), type="l", lty=4, lwd=2, 
#  col=plot_colors[4])

# Create a legend in the top-left corner that is slightly  
# smaller and has no border
legend("topleft", c("Strided", "Strided+non-NUMA" ), cex=0.8, col=c(plot_colors[1],plot_colors[3]), 
   lty=1:2, lwd=2, bty="n")
  
# Turn off device driver (to flush output to PDF)
dev.off()

# Restore default margins
par(mar=c(5, 4, 4, 2) + 0.1)


==> data/plot_bandwidth_by_node_intel.r <==
# Read car and truck values from tab-delimited autos.dat
bandwidth_data <- read.csv("bandwidth")
num_nodes <- c(1,2,4,4,4,4,4,4)
                                           
# Define colors to be used for cars, trucks, suvs
plot_colors <- c("blue", "red", "forestgreen", "black")

# Start PDF device driver to save output to figure.pdf
pdf(file="bandwidth_by_node.pdf", height=3.5, width=5)
                                                
# Trim off excess margin space (bottom, left, top, right)
par(mar=c(4.2, 3.8, 0.2, 0.2))
                         
# Graph autos using a y axis that uses the full range of value
# in autos_data. Label axes with smaller font and use larger 
# line widths.
plot(cbind(bandwidth_data[,1],bandwidth_data[,2]/num_nodes), type="l", col=plot_colors[1],
   ylim=c(0,max(bandwidth_data[,2]/num_nodes)), axes=F, ann=T, xlab="Threads",
   ylab="Bandwidth per node (MB/s)", cex.lab=0.8, lwd=2)

#axis(1, labels=c("1", "2", "4", "8", "12", "24", "36", "48"),
#   at=axTicks(1))
axis(1, labels=bandwidth_data[,1],
   at=bandwidth_data[,1])

# Plot y axis with smaller horizontal labels 
axis(2, las=1, cex.axis=0.8)

# Create box around plot
box()

# Graph trucks with thicker red dashed line
#lines(cbind(bandwidth_data[,1],bandwidth_data[,3]/bandwidth_data[,1]), type="l", lty=2, lwd=2, 
#  col=plot_colors[2])

# Graph suvs with thicker green dotted line
lines(cbind(bandwidth_data[,1],bandwidth_data[,4]/num_nodes), type="l", lty=2, lwd=2, 
  col=plot_colors[3])

#lines(cbind(bandwidth_data[,1],bandwidth_data[,5]/bandwidth_data[,1]), type="l", lty=4, lwd=2, 
#  col=plot_colors[4])

# Create a legend in the top-left corner that is slightly  
# smaller and has no border
legend("topleft", c("Strided", "Strided+non-NUMA" ), cex=0.8, col=c(plot_colors[1],plot_colors[3]), 
   lty=1:2, lwd=2, bty="n")
  
# Turn off device driver (to flush output to PDF)
dev.off()

# Restore default margins
par(mar=c(5, 4, 4, 2) + 0.1)


==> data/plot_latency.r <==
# Read car and truck values from tab-delimited autos.dat
latency_data <- read.csv("latency")
                                           
# Define colors to be used for cars, trucks, suvs
plot_colors <- c("blue", "red")

# Start PDF device driver to save output to figure.pdf
pdf(file="latency.pdf", height=3.5, width=5)
                                                
# Trim off excess margin space (bottom, left, top, right)
par(mar=c(4.2, 3.8, 0.2, 0.2))
                         
# Graph autos using a y axis that uses the full range of value
# in autos_data. Label axes with smaller font and use larger 
# line widths.
plot(latency_data[,1:2], type="l", col=plot_colors[1],
   ylim=range(latency_data), axes=F, ann=T, xlab="Threads",
   ylab="Latency (ns)", cex.lab=0.8, lwd=2)

axis(1, labels=latency_data[,1],
   at=latency_data[,1])

# Plot y axis with smaller horizontal labels 
axis(2, las=1, cex.axis=0.8)

# Create box around plot
box()

# Graph trucks with thicker red dashed line
lines(latency_data[,c(1,3)], type="l", lty=2, lwd=2, 
  col=plot_colors[2])

# Create a legend in the top-left corner that is slightly  
# smaller and has no border
legend("topleft", c("NUMA", "non-NUMA"), cex=0.8, col=plot_colors, 
   lty=1:2, lwd=2, bty="n");
  
# Turn off device driver (to flush output to PDF)
dev.off()

# Restore default margins
par(mar=c(5, 4, 4, 2) + 0.1)

